Predicting the large-scale evolution of tag systems

We present a method for predicting the large-scale evolution of a tag system from its production rules. A tag system's evolution is first divided into stages called `epochs' in which the tag system evolves monotonously. The distribution of symbols in the queue at the beginning of each epoch determines the tag system's large-scale properties, including growth rate and string densities, during that epoch. We derive the symbol distribution for the next epoch from the distribution for the current one, using this to make predictions over multiple successive epochs. Finally, we compare predictions that were obtained with this method to computer simulations and find that it retains great accuracy over several epochs.

==> tag systems/tagpredictor.py <==
# Returns the production to be appended to the queue
def get_prod(word):
  if word == (0, 0):
    return (1, 1, 1)
  if word == (0, 1):
    return (0, 1)
  if word == (1, 0):
    return (1, 1)
  if word == (1, 1):
    return (0,)

# Returns the production distribution from the word distribution
def get_prod_probs(word_probs, get_prod):
  prod_probs = {}
  for word in word_probs:
    prod = get_prod(word)
    if prod not in prod_probs: prod_probs[prod] = 0
    prod_probs[prod] += word_probs[word]
  return prod_probs

# Normalizes a distribution into a probability distribution
def normalize(probs):
  total = sum(probs.values())
  for event in probs:
    probs[event] /= total
  return probs

# Returns the word distribution from the production distribution
def get_word_probs(prod_probs):
  word_probs = {}
  for prod in prod_probs:
    if len(prod) == 0: continue
    for pos in range(len(prod) - 1):
      word = prod[pos:pos + 2]
      if word not in word_probs: word_probs[word] = 0
      word_probs[word] += prod_probs[prod]
    # Consider every production that could follow the current one
    for prod2 in prod_probs:
      if len(prod2) == 0: continue
      word = (prod[-1], prod2[0])
      if word not in word_probs: word_probs[word] = 0
      word_probs[word] += prod_probs[prod] * prod_probs[prod2]
  return normalize(word_probs)

# Returns the expected density of symbols on the queue
def get_densities(word_probs):
  densities = {}
  for word in word_probs:
    for symbol in word:
      if symbol not in densities: densities[symbol] = 0
      densities[symbol] += word_probs[word]
  return normalize(densities)
      
def get_growth(word_probs, get_prod):
  expected_length = 0
  for word in word_probs:
    expected_length += len(get_prod(word)) * word_probs[word]
  return expected_length - 2

initial_word_probs = {}
initial_word_probs[(0, 0)] = .25
initial_word_probs[(0, 1)] = .25
initial_word_probs[(1, 0)] = .25
initial_word_probs[(1, 1)] = .25

word_probs = {}
prod_probs = {}

word_probs[0] = initial_word_probs
epochs = 10

for epoch in range(epochs):
  prod_probs[epoch + 1] = get_prod_probs(word_probs[epoch], get_prod)
  word_probs[epoch + 1] = get_word_probs(prod_probs[epoch + 1])

length = 10000
for epoch in range(epochs):
  print('Epoch ' + str(epoch))
  densities = get_densities(word_probs[epoch])
  growth = get_growth(word_probs[epoch], get_prod)
  print('Length: ' + str(length))
  print('Density of a symbols: ' + str(densities[0]))
  print('Density of b symbols: ' + str(densities[1]))
  print('')
  length *= (1 + growth/2)

==> tag systems/tagsimulator.py <==
import random

# Returns the production to be appended to the queue
def get_prod(word):
  if word == (0, 0):
    return (1, 1, 1)
  if word == (0, 1):
    return (0, 1)
  if word == (1, 0):
    return (1, 1)
  if word == (1, 1):
    return (0,)

# Creates a queue with a random configuration of specified length
def create_queue(length):
  return tuple(random.choice([0, 1]) for n in range(length))

# Updates the queue by deleting two symbols from the front and
# appending a corresponding production to the back
def update(queue):
  return queue[2:] + get_prod(queue[:2])

# Update the queue until all original symbols have been deleted
def update_epoch(queue):
  for n in range(int(len(queue)/2)):
    queue = update(queue)
  return queue

epochs = 10
queue = create_queue(10000)

for epoch in range(epochs):
  print('Epoch ' + str(epoch))
  print('Length: ' + str(len(queue)))
  print('Density of a symbols: ' + str(queue.count(0)/len(queue)))
  print('Density of b symbols: ' + str(queue.count(1)/len(queue)))
  print('')
  queue = update_epoch(queue)
